The surrogate matrix methodology: Low-cost assembly for isogeometric analysis

A new methodology in isogeometric analysis (IGA) is presented. This methodology delivers low-cost variable-scale approximations (surrogates) of the matrices which IGA conventionally requires to be computed from element-scale quadrature formulas. To generate surrogate matrices, quadrature must only be performed on certain elements in the computational domain. This, in turn, determines only a subset of the entries in the final matrix. The remaining matrix entries are computed by a simple B-spline interpolation procedure. Poisson's equation, membrane vibration, plate bending, and Stokes' flow problems are studied. In these problems, the use of surrogate matrices has a negligible impact on solution accuracy. Because only a small fraction of the original quadrature must be performed, we are able to report beyond a fifty-fold reduction in overall assembly time in the same software. The capacity for even further speed-ups is clearly demonstrated. The implementation used here was achieved by a small number of modifications to the open-source IGA software library GeoPDEs. Similar modifications could be made to other present-day software libraries.

==> 2018_igasurrogates copy/Figures/paraview/streamlines/postprocess.sh <==
#!/bin/sh

set -e

OUTDIR="processed"

for file in *.png
do

echo "Processing ${file}..."

# Change background to real white color
convert $file -fuzz 0% -fill "#FFFFFF" -opaque "#FEFEFE" "${OUTDIR}/${file}"

# Trim figures
convert "${OUTDIR}/${file}" -flatten -trim +repage "${OUTDIR}/${file}"

# Scale
convert "${OUTDIR}/${file}" -resize 32% "${OUTDIR}/${file}"

# Convert to JPEG
convert "${OUTDIR}/${file}" -quality 88% "${OUTDIR}/$(basename "$file" .png).jpg"

rm "${OUTDIR}/${file}"

done


==> Figures/paraview/streamlines/postprocess.sh <==
#!/bin/sh

set -e

OUTDIR="processed"

for file in *.png
do

echo "Processing ${file}..."

# Change background to real white color
convert $file -fuzz 0% -fill "#FFFFFF" -opaque "#FEFEFE" "${OUTDIR}/${file}"

# Trim figures
convert "${OUTDIR}/${file}" -flatten -trim +repage "${OUTDIR}/${file}"

# Scale
convert "${OUTDIR}/${file}" -resize 32% "${OUTDIR}/${file}"

# Convert to JPEG
convert "${OUTDIR}/${file}" -quality 88% "${OUTDIR}/$(basename "$file" .png).jpg"

rm "${OUTDIR}/${file}"

done

